STONNE: A Detailed Architectural Simulator for Flexible Neural Network Accelerators

The design of specialized architectures for accelerating the inference procedure of Deep Neural Networks (DNNs) is a booming area of research nowadays. First-generation rigid proposals have been rapidly replaced by more advanced flexible accelerator architectures able to efficiently support a variety of layer types and dimensions. As the complexity of the designs grows, it is more and more appealing for researchers to have cycle-accurate simulation tools at their disposal to allow for fast and accurate design-space exploration, and rapid quantification of the efficacy of architectural enhancements during the early stages of a design. To this end, we present STONNE (Simulation TOol of Neural Network Engines), a cycle-accurate, highly-modular and highly-extensible simulation framework that enables end-to-end evaluation of flexible accelerator architectures running complete contemporary DNN models. We use STONNE to model the recently proposed MAERI architecture and show how it can closely approach the performance results of the publicly available BSV-coded MAERI implementation. Then, we conduct a comprehensive evaluation and demonstrate that the folding strategy implemented for MAERI results in very low compute unit utilization (25% on average across 5 DNN models) which in the end translates into poor performance.

==> Code/code_fen.c <==
//Procedure to connect a src node with a dst node 
// l_src: level of the source node
// as_src: ID of the source AS in l_src
// l_dst: level of dest node
// as_dst: ID of the dest AS in l_dst 
void connectNodes(int l_src, as_src, l_dst, as_dst);

//Main procedure to add FEN links to ART
//num_MSs: Number of leaves (multipliers)
void connectFENLinks(num_MSs) {
 int nlevels=log10(num_MSs)/log10(2);   
 connectNodes(0, 0, 0, 1) 
 //Iterating from the second level (l=1)
 int ASs_level=2;
 for(int l=1; l<nlevels; l++) { 
   //Iterating the odd ASs 
   for(int adder=1; adder<ASs_level; adder+=2) { 
      int n_reductions=0;
      int current_node = adder;
      //Searching for the next even ancestor
      while((current_node % 2) != 0) { 
        n_reductions++;
        //Obtain the integer part:
        current_node = current_node / 2; 
      }
      int l_AS_dst = i - n_reductions-1; 
      if(l_AS_dst < 0 ) { 
        l_AS_dst=0;
        int ID_AS_dst=1;
        connectNodes(l, adder, l_AS_dst, ID_AS_dst);
      }
      else { 
        int ID_AS_dst = current_node / 2; 
        connectNodes(l, adder, l_AS_dst, ID_AS_dst);
      } 
   }
   ASs_level=ASs_level*2;
 }
}
   
                   
      

                   
                   



